Celestial Twistor Amplitudes

We show how to formulate celestial twistor amplitudes in Yang-Mills (YM) and gravity. This is motivated by a refined holographic correspondence between the twistor transform and the light transform in the boundary Lorentzian CFT. The resulting amplitudes are then equivalent to light transformed correlators on the celestial torus. Using an ambidextrous basis of twistor and dual twistor variables, we derive formulae for the three and four-point YM and gravity amplitudes. The four-point amplitudes take a particularly simple form in terms of elementary functions, with a striking correspondence between the YM and gravity expressions. We derive celestial twistor BCFW recursion relations and show how these may be used to generate the four-point YM amplitude, illuminating the structure it inherits from the three-point amplitude and paving the way for the calculation of higher multiplicity light transformed correlators. Throughout our calculations we utilise the unique properties of the boundary structure of split signature, and in order to properly motivate and highlight these properties we first develop our methodology in Lorentzian signature. This also allows us to prove a holographic correspondence between Fourier transforms in Lorentzian signature and shadow transforms in the Euclidean boundary CFT.

==> anc/four_point_amplitude_even_odd_decomposition.wl <==
(* ::Package:: *)

(*Below are the even and odd functions I(r[12], r[32], r[34], r[14]) in the form of replacement rules. Pairs of these functions make up 
the four point ambidextrous celestial twistor amplitude in pure Yang-Mills. This completes the results presented in the paper for 
I(0,0,0,0), I(1,1,1,1) and I(1,0,1,0).

In the below we have stripped off a common factor which carries conformal covariance, Abs[\[Theta][12]]^(2k[2])Abs[\[Theta][14]]^(2k[3]+2k[4])Abs[\[Theta][34]]^(-2k[3])
as well as the dilatation invariance delta function, \[Delta](2k[1]+2k[2]+2k[3]+2k[4]). 

Each term in the below has had sign function factors Sign[\[Theta][12]] etc. also stripped off. These can be reinstated according to the 
even/odd label of the function. For example, I[1, 1, 1, 1] has factors Sign[\[Theta][12]] Sign[\[Theta][32]] Sign[\[Theta][34]] Sign[\[Theta][14]], 
while I[1, 1, 1, 0] has factors Sign[\[Theta][12]] Sign[\[Theta][32]] Sign[\[Theta][34]] and I[0,0,0,0] has no such factors.

In the below T[1 - Abs[\[Theta]]] equals \[CapitalTheta][1 - Abs[\[Theta]]] in the paper and \[Theta] is the ratio of conformal cross ratios.
*)


{I[1, 1, 1, 1] -> 
  (-1/2*\[Theta]^(2*k[3])/((k[2] + k[3])*(\[Epsilon] + 2*k[3])*
        (\[Epsilon] - 2*k[4])) + 1/(2*\[Theta]^(2*k[2])*(\[Epsilon] - 2*k[2])*
       (k[2] + k[3])*(\[Epsilon] - 2*k[2] - 2*k[3] - 2*k[4])))*
    T[1 - Abs[\[Theta]]] + 
   (-1/2*1/((\[Epsilon] - 2*k[2])*(\[Epsilon] + 2*k[3])*(k[3] + k[4])) + 
     \[Theta]^(2*(k[3] + k[4]))/(2*(\[Epsilon] - 2*k[4])*
       (\[Epsilon] - 2*k[2] - 2*k[3] - 2*k[4])*(k[3] + k[4])))*
    T[-1 + Abs[\[Theta]]], I[1, 1, 1, 0] -> 
  (-1/4*\[Theta]^(2*k[3])/((k[2] + k[3])*(\[Epsilon] + 2*k[3])*k[4]) + 
     1/(4*\[Theta]^(2*k[2])*(\[Epsilon] - 2*k[2])*(k[2] + k[3])*
       (k[2] + k[3] + k[4])) + \[Theta]^(2*(k[3] + k[4]))/
      (4*k[4]*(k[2] + k[3] + k[4])*(\[Epsilon] + 2*k[3] + 2*k[4])))*
    T[1 - Abs[\[Theta]]] + T[-1 + Abs[\[Theta]]]/((\[Epsilon] - 2*k[2])*
     (\[Epsilon] + 2*k[3])*(\[Epsilon] + 2*k[3] + 2*k[4])), 
 I[1, 1, 0, 1] -> T[1 - Abs[\[Theta]]]/(\[Theta]^(2*k[2])*
     (\[Epsilon] - 2*k[2])*(\[Epsilon] - 2*k[2] - 2*k[3])*
     (\[Epsilon] - 2*k[2] - 2*k[3] - 2*k[4])) + 
   (-1/4*\[Theta]^(2*k[3])/((\[Epsilon] - 2*k[2] - 2*k[3])*k[3]*k[4]) + 
     1/(4*(\[Epsilon] - 2*k[2])*k[3]*(k[3] + k[4])) + 
     \[Theta]^(2*(k[3] + k[4]))/(4*(\[Epsilon] - 2*k[2] - 2*k[3] - 2*k[4])*
       k[4]*(k[3] + k[4])))*T[-1 + Abs[\[Theta]]], 
 I[1, 1, 0, 0] -> 
  (1/(2*\[Theta]^(2*k[2])*(\[Epsilon] - 2*k[2])*(\[Epsilon] - 2*k[2] - 
        2*k[3])*(k[2] + k[3] + k[4])) - \[Theta]^(2*(k[3] + k[4]))/
      (2*(k[2] + k[3] + k[4])*(\[Epsilon] + 2*k[4])*(\[Epsilon] + 2*k[3] + 
        2*k[4])))*T[1 - Abs[\[Theta]]] + 
   (\[Theta]^(2*k[3])/(2*(\[Epsilon] - 2*k[2] - 2*k[3])*k[3]*
       (\[Epsilon] + 2*k[4])) - 1/(2*(\[Epsilon] - 2*k[2])*k[3]*
       (\[Epsilon] + 2*k[3] + 2*k[4])))*T[-1 + Abs[\[Theta]]], 
 I[1, 0, 1, 1] -> 
  (\[Theta]^(2*k[3])/(4*k[3]*(k[2] + k[3])*(\[Epsilon] - 2*k[4])) - 
     1/(4*k[2]*k[3]*(\[Epsilon] - 2*k[3] - 2*k[4])) - 
     1/(4*\[Theta]^(2*k[2])*k[2]*(k[2] + k[3])*(-\[Epsilon] + 2*k[2] + 
        2*k[3] + 2*k[4])))*T[1 - Abs[\[Theta]]] - 
   (\[Theta]^(2*(k[3] + k[4]))*T[-1 + Abs[\[Theta]]])/
    ((\[Epsilon] - 2*k[4])*(\[Epsilon] - 2*k[3] - 2*k[4])*
     (-\[Epsilon] + 2*k[2] + 2*k[3] + 2*k[4])), 
 I[1, 0, 1, 0] -> (\[Theta]^(2*k[3])/(8*k[3]*(k[2] + k[3])*k[4]) - 
    1/(8*k[2]*k[3]*(k[3] + k[4])) + 1/(8*\[Theta]^(2*k[2])*k[2]*(k[2] + k[3])*
      (k[2] + k[3] + k[4])) - \[Theta]^(2*(k[3] + k[4]))/
     (8*k[4]*(k[3] + k[4])*(k[2] + k[3] + k[4])))*T[1 - Abs[\[Theta]]], 
 I[1, 0, 0, 1] -> 
  (-1/2*1/(k[2]*(\[Epsilon] - 2*k[3])*(\[Epsilon] - 2*k[3] - 2*k[4])) + 
     1/(2*\[Theta]^(2*k[2])*k[2]*(-\[Epsilon] + 2*k[2] + 2*k[3])*
       (-\[Epsilon] + 2*k[2] + 2*k[3] + 2*k[4])))*T[1 - Abs[\[Theta]]] + 
   (\[Theta]^(2*k[3])/(2*(\[Epsilon] - 2*k[3])*(-\[Epsilon] + 2*k[2] + 
        2*k[3])*k[4]) - \[Theta]^(2*(k[3] + k[4]))/
      (2*(\[Epsilon] - 2*k[3] - 2*k[4])*k[4]*(-\[Epsilon] + 2*k[2] + 2*k[3] + 
        2*k[4])))*T[-1 + Abs[\[Theta]]], I[1, 0, 0, 0] -> 
  (-1/4*1/(k[2]*(\[Epsilon] - 2*k[3])*(k[3] + k[4])) - 
     1/(4*\[Theta]^(2*k[2])*k[2]*(-\[Epsilon] + 2*k[2] + 2*k[3])*
       (k[2] + k[3] + k[4])) + \[Theta]^(2*(k[3] + k[4]))/
      (4*(k[3] + k[4])*(k[2] + k[3] + k[4])*(\[Epsilon] + 2*k[4])))*
    T[1 - Abs[\[Theta]]] - (\[Theta]^(2*k[3])*T[-1 + Abs[\[Theta]]])/
    ((\[Epsilon] - 2*k[3])*(-\[Epsilon] + 2*k[2] + 2*k[3])*
     (\[Epsilon] + 2*k[4])), I[0, 1, 1, 1] -> 
  (\[Theta]^(2*k[3])*T[1 - Abs[\[Theta]]])/((\[Epsilon] + 2*k[3])*
     (\[Epsilon] + 2*k[2] + 2*k[3])*(\[Epsilon] - 2*k[4])) + 
   (-1/4*1/(k[2]*(\[Epsilon] + 2*k[3])*(k[3] + k[4])) + 
     1/(4*\[Theta]^(2*k[2])*k[2]*(\[Epsilon] + 2*k[2] + 2*k[3])*
       (k[2] + k[3] + k[4])) + \[Theta]^(2*(k[3] + k[4]))/
      (4*(\[Epsilon] - 2*k[4])*(k[3] + k[4])*(k[2] + k[3] + k[4])))*
    T[-1 + Abs[\[Theta]]], I[0, 1, 1, 0] -> 
  (\[Theta]^(2*k[3])/(2*(\[Epsilon] + 2*k[3])*(\[Epsilon] + 2*k[2] + 2*k[3])*
       k[4]) - \[Theta]^(2*(k[3] + k[4]))/(2*k[4]*(\[Epsilon] + 2*k[3] + 
        2*k[4])*(\[Epsilon] + 2*k[2] + 2*k[3] + 2*k[4])))*
    T[1 - Abs[\[Theta]]] + 
   (1/(2*k[2]*(\[Epsilon] + 2*k[3])*(\[Epsilon] + 2*k[3] + 2*k[4])) - 
     1/(2*\[Theta]^(2*k[2])*k[2]*(\[Epsilon] + 2*k[2] + 2*k[3])*
       (\[Epsilon] + 2*k[2] + 2*k[3] + 2*k[4])))*T[-1 + Abs[\[Theta]]], 
 I[0, 1, 0, 1] -> (-1/8*\[Theta]^(2*k[3])/(k[3]*(k[2] + k[3])*k[4]) + 
    1/(8*k[2]*k[3]*(k[3] + k[4])) - 1/(8*\[Theta]^(2*k[2])*k[2]*(k[2] + k[3])*
      (k[2] + k[3] + k[4])) + \[Theta]^(2*(k[3] + k[4]))/
     (8*k[4]*(k[3] + k[4])*(k[2] + k[3] + k[4])))*T[-1 + Abs[\[Theta]]], 
 I[0, 1, 0, 0] -> (\[Theta]^(2*(k[3] + k[4]))*T[1 - Abs[\[Theta]]])/
    ((\[Epsilon] + 2*k[4])*(\[Epsilon] + 2*k[3] + 2*k[4])*
     (\[Epsilon] + 2*k[2] + 2*k[3] + 2*k[4])) + 
   (\[Theta]^(2*k[3])/(4*k[3]*(k[2] + k[3])*(\[Epsilon] + 2*k[4])) - 
     1/(4*k[2]*k[3]*(\[Epsilon] + 2*k[3] + 2*k[4])) + 
     1/(4*\[Theta]^(2*k[2])*k[2]*(k[2] + k[3])*(\[Epsilon] + 2*k[2] + 
        2*k[3] + 2*k[4])))*T[-1 + Abs[\[Theta]]], 
 I[0, 0, 1, 1] -> 
  (-1/2*\[Theta]^(2*k[3])/(k[3]*(\[Epsilon] + 2*k[2] + 2*k[3])*
        (\[Epsilon] - 2*k[4])) + 1/(2*(\[Epsilon] + 2*k[2])*k[3]*
       (\[Epsilon] - 2*k[3] - 2*k[4])))*T[1 - Abs[\[Theta]]] + 
   (-1/2*1/(\[Theta]^(2*k[2])*(\[Epsilon] + 2*k[2])*(\[Epsilon] + 2*k[2] + 
         2*k[3])*(k[2] + k[3] + k[4])) + \[Theta]^(2*(k[3] + k[4]))/
      (2*(\[Epsilon] - 2*k[4])*(\[Epsilon] - 2*k[3] - 2*k[4])*
       (k[2] + k[3] + k[4])))*T[-1 + Abs[\[Theta]]], 
 I[0, 0, 1, 0] -> 
  (-1/4*\[Theta]^(2*k[3])/(k[3]*(\[Epsilon] + 2*k[2] + 2*k[3])*k[4]) + 
     1/(4*(\[Epsilon] + 2*k[2])*k[3]*(k[3] + k[4])) + 
     \[Theta]^(2*(k[3] + k[4]))/(4*k[4]*(k[3] + k[4])*(\[Epsilon] + 2*k[2] + 
        2*k[3] + 2*k[4])))*T[1 - Abs[\[Theta]]] + 
   T[-1 + Abs[\[Theta]]]/(\[Theta]^(2*k[2])*(\[Epsilon] + 2*k[2])*
     (\[Epsilon] + 2*k[2] + 2*k[3])*(\[Epsilon] + 2*k[2] + 2*k[3] + 2*k[4])), 
 I[0, 0, 0, 1] -> T[1 - Abs[\[Theta]]]/((\[Epsilon] + 2*k[2])*
     (\[Epsilon] - 2*k[3])*(\[Epsilon] - 2*k[3] - 2*k[4])) + 
   (-1/4*\[Theta]^(2*k[3])/((\[Epsilon] - 2*k[3])*(k[2] + k[3])*k[4]) + 
     1/(4*\[Theta]^(2*k[2])*(\[Epsilon] + 2*k[2])*(k[2] + k[3])*
       (k[2] + k[3] + k[4])) + \[Theta]^(2*(k[3] + k[4]))/
      (4*(\[Epsilon] - 2*k[3] - 2*k[4])*k[4]*(k[2] + k[3] + k[4])))*
    T[-1 + Abs[\[Theta]]], I[0, 0, 0, 0] -> 
  (1/(2*(\[Epsilon] + 2*k[2])*(\[Epsilon] - 2*k[3])*(k[3] + k[4])) - 
     \[Theta]^(2*(k[3] + k[4]))/(2*(k[3] + k[4])*(\[Epsilon] + 2*k[4])*
       (\[Epsilon] + 2*k[2] + 2*k[3] + 2*k[4])))*T[1 - Abs[\[Theta]]] + 
   (\[Theta]^(2*k[3])/(2*(\[Epsilon] - 2*k[3])*(k[2] + k[3])*
       (\[Epsilon] + 2*k[4])) - 1/(2*\[Theta]^(2*k[2])*(\[Epsilon] + 2*k[2])*
       (k[2] + k[3])*(\[Epsilon] + 2*k[2] + 2*k[3] + 2*k[4])))*
    T[-1 + Abs[\[Theta]]]}

